InterHub: A Naturalistic Trajectory Dataset with Dense Interaction for Autonomous Driving

The driving interaction-a critical yet complex aspect of daily driving-lies at the core of autonomous driving research. However, real-world driving scenarios sparsely capture rich interaction events, limiting the availability of comprehensive trajectory datasets for this purpose. To address this challenge, we present InterHub, a dense interaction dataset derived by mining interaction events from extensive naturalistic driving records. We employ formal methods to describe and extract multi-agent interaction events, exposing the limitations of existing autonomous driving solutions. Additionally, we introduce a user-friendly toolkit enabling the expansion of InterHub with both public and private data. By unifying, categorizing, and analyzing diverse interaction events, InterHub facilitates cross-comparative studies and large-scale research, thereby advancing the evaluation and development of autonomous driving technologies.

==> figures/InteractionProcessor.py <==
import os
import math
import json
import pickle
import logging
import numpy as np
from itertools import combinations
from shapely.ops import nearest_points
from scipy.optimize import minimize
from shapely.geometry import LineString, Point, MultiPoint, MultiLineString, GeometryCollection, Polygon

from trajdata import UnifiedDataset, MapAPI, VectorMap
from utils.trajdata_utils import DataFrameCache, get_agent_states

logger = logging.getLogger(__name__)
logging.basicConfig(level=logging.INFO)



def convert_keys_to_str(d):
    return_dict = {}
    # new_dict = {}
    for num, dict in d.items():
        new_dict = {}
        for outer_key, inner_dict in dict.items():
            new_outer_key = str(outer_key)
            new_inner_dict = {str(inner_key): inner_value for inner_key, inner_value in inner_dict.items()}
            new_dict[new_outer_key] = new_inner_dict
        return_dict[str(num)] = new_dict
    return return_dict
def save_data(idx, time_dic_output, a_min_dict, multi_a_min_dict, save_path, location, delta_TTCP_dictt):
        # 结果存储

        # 储存轨迹calculate结果
        output_file_path0 = f"{save_path}/calculate_files/cal_{location}{idx}.json"  # 使用相对路径，保存在当前文件夹
        time_dic_data0 = json.dumps(time_dic_output, indent=4)
        with open(output_file_path0, "w") as output_file:
            output_file.write(time_dic_data0)


        # 存储TTCP结果
        delta_TTCP_dictt_str_keys = convert_keys_to_str(delta_TTCP_dictt)
        output_file_path1 = f"{save_path}/TTCP/Two_TTCP_{location}{idx}.json"  # 使用相对路径，保存在当前文件夹
        TTCP_dic_data = json.dumps(delta_TTCP_dictt_str_keys, indent=4)
        # 将 JSON 数据写入文件
        with open(output_file_path1, "w") as output_file:
            output_file.write(TTCP_dic_data)

        # 存储 a_min 结果
        a_min_dict_str_keys = convert_keys_to_str(a_min_dict)
        output_file_path2 = f"{save_path}/results/Two_{location}{idx}.json"  # 使用相对路径，保存在当前文件夹
        json_data_two = json.dumps(a_min_dict_str_keys, indent=4)
        # 将 JSON 数据写入文件
        with open(output_file_path2, "w") as output_file:
            output_file.write(json_data_two)



        # 存储 multi_a_min_dict 结果
        a_min_dict_str_keys = convert_keys_to_str(multi_a_min_dict)
        output_file_path3 = f"{save_path}/results/Multi_output_{location}{idx}.json"  # 使用相对路径，保存在当前文件夹
        json_data_multi = json.dumps(a_min_dict_str_keys, indent=4)
        # 将 JSON 数据写入文件
        with open(output_file_path3, "w") as output_file:
            output_file.write(json_data_multi)


class InteractionProcessor:
    def __init__(self, config):
        self.timerange = config.get('timerange', 5)
        self.pre_future = config.get('pre_future', 5)
        self.save_interval = config.get('save_interval', 1000)
        self.cal_TTCP = config.get('cal_TTCP', True)
        self.scene_counter = 0  # Initialize scene counter
        self.time_dic_output = {}
        self.a_min_dict = {}
        self.multi_a_min_dict = {}
        self.delta_TTCP_dict = {}
        self.results = {}
        self.calculator = AccelerationCalculate()
        self.multi_processor = MultiProcess()

        self.dataset = UnifiedDataset(
            desired_data=config.get('desired_data', ["interaction_single"]),
            standardize_data=config.get('standardize_data', False),
            rebuild_cache=config.get('rebuild_cache', False),
            rebuild_maps=config.get('rebuild_maps', False),
            centric="scene",
            verbose=config.get('verbose', True),
            cache_location=config.get('cache_location', '/media/jxy/T7 Shield/trajdata_cache_files/INTERACTION'),
            num_workers=os.cpu_count(),
            incl_vector_map=config.get('incl_vector_map', True),
            data_dirs=config.get('data_dirs', {"interaction_single": '/media/jxy/T7 Shield/Dataset/2023-12-12'})
        )

        self.save_path = config.get('save_path', '/media/jxy/My Passport/trajdata_cache_files/interaction/interaction_single')
        self.map_api = MapAPI(self.dataset.cache_path)

    def process(self):
        for idx, desired_scene in enumerate(self.dataset.scenes()):
            logger.info(f'At:{idx} / {len(self.dataset.scene_paths)}')
            scene_processor = SceneProcessor(
                idx, desired_scene, self.dataset, self.map_api, self.timerange,
                self.pre_future, self.calculator, self.multi_processor, self.cal_TTCP
            )
            scene_processor.process_scene(self.time_dic_output, self.a_min_dict, self.multi_a_min_dict, self.delta_TTCP_dict, self.results)

            self.scene_counter += 1
            if self.scene_counter % self.save_interval == 0:
                save_data(idx, self.time_dic_output, self.a_min_dict, self.multi_a_min_dict, self.save_path, desired_scene.location, self.delta_TTCP_dict)
                self.time_dic_output = {}
                self.a_min_dict = {}
                self.multi_a_min_dict = {}
                logger.info(f"Saving data for scene index: {idx}")

        if self.scene_counter % self.save_interval != 0:
            save_data(idx, self.time_dic_output, self.a_min_dict, self.multi_a_min_dict, self.save_path, desired_scene.location, self.delta_TTCP_dict)
            logger.info(f"Saving data for scene index: {idx}")

        with open('/home/jxy/桌面/scenes_num_lyft.pkl', 'wb') as file:
            pickle.dump(self.results, file)


class SceneProcessor:
    def __init__(self, idx, desired_scene, dataset, map_api, timerange, pre_future, calculator, multi_processor, cal_TTCP):
        self.idx = idx
        self.desired_scene = desired_scene
        self.dataset = dataset
        self.map_api = map_api
        self.timerange = timerange
        self.pre_future = pre_future
        self.calculator = calculator
        self.multi_processor = multi_processor
        self.cal_TTCP = cal_TTCP

    def process_scene(self, time_dic_output, a_min_dict, multi_a_min_dict, delta_TTCP_dict, results):
        env_name = self.desired_scene.env_name
        dt = self.desired_scene.dt

        all_agents = [agent.name for agent in self.desired_scene.agents]
        length_timesteps = self.desired_scene.length_timesteps
        all_timesteps = range(length_timesteps)

        scene_cache = DataFrameCache(
            cache_path=self.dataset.cache_path,
            scene=self.desired_scene
        )
        column_dict = scene_cache.column_dict

        vec_map: VectorMap = self.map_api.get_map(f"{env_name}:{self.desired_scene.location}")
        lane_id = [lane.id for lane in vec_map.lanes]

        scene_cache.load_kdtrees()
        lane_kd_tree = scene_cache.get_kdtrees(True)[1]

        agent_states, agent_lane_ids = get_agent_states(all_agents, vec_map, lane_kd_tree, scene_cache, self.desired_scene, column_dict, all_timesteps)

        logger.info('car_intersection_point_each_timestamp...')
        time_dic, time_dic_output[str(self.desired_scene.raw_data_idx)] = car_intersection_point_each_timestamp(agent_states, agent_lane_ids, all_agents,
                                                                                                                 all_timesteps, self.pre_future, lane_id,
                                                                                                                 self.timerange, dt, column_dict, vec_map)

        timestamp_a, timestamp_TTCP = self.calculator.two_get_acceleration(time_dic, agent_states, all_agents, column_dict, self.cal_TTCP, all_timesteps)
        a_min_dict[str(self.desired_scene.raw_data_idx)] = timestamp_a
        delta_TTCP_dict[str(self.desired_scene.raw_data_idx)] = timestamp_TTCP

        multi_interaction, multi_interaction_output = self.multi_processor.extract_interactions(time_dic)
        multi_timestamp_a = self.calculator.multi_get_acceleration(multi_interaction, agent_states, all_agents, column_dict, all_timesteps)
        multi_a_min_dict[str(self.desired_scene.raw_data_idx)] = multi_timestamp_a

        results[str(self.desired_scene.raw_data_idx)] = len(all_agents)


def current_lane_id(lane_kd_tree, query_point, distance_threshold = 3, heading_threshold = 20):  # m, agle   # 使用适当的距离阈值和朝向阈值进行查询
    heading_threshold = np.pi /heading_threshold # 朝向阈值，单位是弧度
    # 获取可能的车道索引
    lane_indices = lane_kd_tree.current_lane_inds(
        xyzh=query_point,
        distance_threshold=distance_threshold,
        heading_threshold=heading_threshold
    )
    return lane_indices

def get_agent_states(all_agents, vec_map, lane_kd_tree, sc, desired_scene, column_dict, all_timesteps):
    agent_states = np.zeros((len(all_agents), desired_scene.length_timesteps, 8 ))  # Initialize states array for this agent
    agent_lane_ids = {}
    for agent in desired_scene.agents :
        # if agent.type == AgentType.VEHICLE:

        current_lane = None
        x_index = column_dict['x']
        y_index = column_dict['y']
        z_index = column_dict['z']
        heading_index = column_dict['heading']
        agent_lane_ids[agent.name] = [0] * len(all_timesteps)
        for t in range(agent.first_timestep, agent.last_timestep + 1):


            raw_state = sc.get_raw_state(agent_id=agent.name, scene_ts=t)
            query_point = np.array([raw_state[x_index], raw_state[y_index], raw_state[z_index], raw_state[heading_index]])
            lane_indices = current_lane_id(lane_kd_tree, query_point)
            lane_indices = [vec_map.lanes[i].id for i in lane_indices]

            # print(lane_indices)
            if len(lane_indices) > 1:
                query_point = np.array([raw_state[x_index], raw_state[y_index], raw_state[z_index]])
                closest = lane_kd_tree.closest_polyline_ind(query_point)
                closest =  vec_map.lanes[int(closest)].id
                if closest in lane_indices:
                    chosen_lane = closest
                else:
                    chosen_lane = next((lan for lan in lane_indices if lan == current_lane), lane_indices[0])
            elif len(lane_indices) == 0:
                query_point = np.array([raw_state[x_index], raw_state[y_index], raw_state[z_index]])
                closest = lane_kd_tree.closest_polyline_ind(query_point)
                closest = vec_map.lanes[int(closest)].id
                chosen_lane = closest
            else:
                chosen_lane = lane_indices[0]
            # print(chosen_lane)

            current_lane = chosen_lane
            agent_states[all_agents.index(agent.name),all_timesteps.index(t), :] = raw_state

            agent_lane_ids[agent.name][all_timesteps.index(t)] = chosen_lane

    return agent_states, agent_lane_ids

def find_last_nonzero_index(agent_states, track_id_index, position_index):
    # 获取该轨迹的所有时间步的position_index[0]位置
    track_positions = agent_states[track_id_index, :, position_index[0]]

    # 创建一个布尔数组，表示是否非零
    non_zero = track_positions != 0

    # 使用argmax找到第一个非零的索引（从反向开始搜索）
    # 在这里，我们反转non_zero数组，然后找到第一个True的位置
    last_nonzero_index = len(non_zero) - 1 - np.argmax(non_zero[::-1])

    # 如果全是零，则返回None
    if not non_zero.any():
        return None

    return last_nonzero_index


def process_tracks(all_tracks, track_id_index1, track_id_index2, timestamp_index, timerange, position_index, v_index,
                   additional_trajectory1=None, additional_trajectory2=None):
    # 确保索引和范围是整数
    timerange = int(timerange)
    timestamp_index = int(timestamp_index)

    # 提取并过滤轨迹
    track1 = all_tracks[track_id_index1, timestamp_index:timestamp_index + timerange, position_index]
    track2 = all_tracks[track_id_index2, timestamp_index:timestamp_index + timerange, position_index]
    valid_indices = np.any(track1 != 0, axis=0)

    # 使用这个逻辑数组过滤track1和track2
    track1 = track1[:, valid_indices]
    track2 = track2[:, valid_indices]
    # print(track1)

    # print('track1:',track1,'track2:',track2)

    # track1 = track1[~np.all(track1 == 0, axis=1)]
    # track2 = track2[~np.all(track2 == 0, axis=1)]
    # 转置并滤除为0的值
    track1_transposed = track1.transpose()
    track2_transposed = track2.transpose()
    valid_indices1 = np.any(track1_transposed != 0, axis=1)
    valid_indices2 = np.any(track2_transposed != 0, axis=1)
    filtered_track1 = track1_transposed[valid_indices1]
    filtered_track2 = track2_transposed[valid_indices2]


    if filtered_track1.shape[0] < 2 or filtered_track2.shape[0] < 2:
        return None  # 如果轨迹中的有效点少于2个，返回

    # 创建LineString对象
    line1 = LineString(filtered_track1)
    line2 = LineString(filtered_track2)
    line0_1 = line1
    line0_2 = line2
    # print('line:', line1, line2)


    # 如果有额外的轨迹信息，则附加到现有轨迹
    if len(additional_trajectory1) > 0:
        line1 = concatenate_trajectory(line1, additional_trajectory1)
    if len(additional_trajectory2) > 0:
        line2 = concatenate_trajectory(line2, additional_trajectory2)
    # print('after line:', line1, line2)

    # 计算速度
    v_x1, v_y1 = all_tracks[track_id_index1, timestamp_index, v_index]
    v1 = np.sqrt(v_x1 ** 2 + v_y1 ** 2)
    v_x2, v_y2 = all_tracks[track_id_index2, timestamp_index, v_index]
    v2 = np.sqrt(v_x2 ** 2 + v_y2 ** 2)

    # 返回结果
    return {
        'line1': line1,
        'line2': line2,
        'velocity1': v1,
        'velocity2': v2,
        'line0_1':line0_1,
        'line0_2': line0_2
    }

def concatenate_trajectory(original_line, additional_trajectory):
    if additional_trajectory.shape[0] == 0:
        return LineString(additional_trajectory)
    else:
        # 将原始LineString和额外轨迹点连接成一个新的LineString
        # print(additional_trajectory,additional_trajectory.shape)
        # print(additional_trajectory[:,:])
        additional_trajectory = additional_trajectory[:, :2]
        original_coords = np.array(original_line.coords)
        additional_coords = np.array(additional_trajectory)
        # 只取前两个维度
        concatenated_coords = np.vstack([original_coords, additional_coords])
        return LineString(concatenated_coords)


def get_upstream_lane_ids(lane_id, vec_map, max_upstream_lanes=3):
    upstream_lane_ids = []
    current_lane_id = lane_id

    # 遍历获取上游车道
    while len(upstream_lane_ids) < max_upstream_lanes:
        try:
            lane = vec_map.get_road_lane(current_lane_id)
        except:
            break
        if not lane.prev_lanes:
            break  # 没有更多上游车道时停止

        # 选择一个上游车道继续（这里简单选择第一个，但可能需要更复杂的逻辑）
        current_lane_id = next(iter(lane.prev_lanes))
        upstream_lane_ids.append(current_lane_id)

    return upstream_lane_ids

def get_downstream_lane_ids(lane_id, vec_map, max_upstream_lanes=3):
    downstream_lane_ids = []
    current_lane_id = lane_id

    # 遍历获取上游车道
    while len(downstream_lane_ids) < max_upstream_lanes:
        try:
            lane = vec_map.get_road_lane(current_lane_id)
        except:
            break
        if not lane.next_lanes:
            break  # 没有更多上游车道时停止
        # 选择一个上游车道继续（这里简单选择第一个，但可能需要更复杂的逻辑）
        current_lane_id = next(iter(lane.next_lanes))
        downstream_lane_ids.append(current_lane_id)

    return downstream_lane_ids

# 计算未来的时间长度
def calculate_future_time(timestamp, time_stamp_list, dt, pre_future):
    remaining_time = max(time_stamp_list) - timestamp
    future_time = max(0, pre_future - remaining_time * dt)
    return future_time

# 获取车道中心线并进行拼接
def get_complete_lane(x, y, h, center_lane_id, downstream_lane_ids, vec_map, lane_ids):
    center_lane = vec_map.get_road_lane(center_lane_id).center
    lane_points = [ np.array([[x, y, 0, h]])]
    for lane_id in downstream_lane_ids:
        if lane_id in lane_ids:
            downstream_lane = vec_map.get_road_lane(lane_id).center
            if downstream_lane:
                lane_points.append(downstream_lane.points)
                # print(lane_points)
        # else:
        #     print(f'{lane_id} not in lane ids')
    return np.vstack(lane_points)


def extract_path_from_current_position(x, y, lane_points, distance):
    # print(distance)
    if len(lane_points) == 0:
        return np.array([])  # Return empty array if no lane points provided

    extracted_points = []
    accumulated_distance = 0.0

    for i in range(len(lane_points) - 1):
        # print(accumulated_distance)
        point1 = lane_points[i][:2]
        point2 = lane_points[i + 1][:2]

        segment_distance = np.linalg.norm(point2 - point1)

        if accumulated_distance + segment_distance >= distance:
            remaining_distance = distance - accumulated_distance
            ratio = remaining_distance / segment_distance
            interpolated_point = point1 + ratio * (point2 - point1)
            extracted_points.append(np.hstack((interpolated_point, lane_points[i][2:])))
            break

        extracted_points.append(lane_points[i])
        accumulated_distance += segment_distance

    return np.array(extracted_points)

def process_vehicle_tracks(all_tracks, track_id_index1, track_id_index2, timestamp_index, time_stamp_list, dt, pre_future, vec_map, column_dict,lanes, lane_id):

    x1, y1, vx1, vy1, h1 = all_tracks[track_id_index1, time_stamp_list.index(max(time_stamp_list)), column_dict['x']], all_tracks[track_id_index1, time_stamp_list.index(max(time_stamp_list)), column_dict['y']], all_tracks[track_id_index1, time_stamp_list.index(max(time_stamp_list)), column_dict['vx']], all_tracks[track_id_index1, time_stamp_list.index(max(time_stamp_list)), column_dict['vy']], all_tracks[track_id_index1, time_stamp_list.index(max(time_stamp_list)), column_dict['heading']]
    x2, y2, vx2, vy2, h2 = all_tracks[track_id_index2, time_stamp_list.index(max(time_stamp_list)), column_dict['x']], all_tracks[track_id_index2, time_stamp_list.index(max(time_stamp_list)), column_dict['y']], all_tracks[track_id_index2, time_stamp_list.index(max(time_stamp_list)), column_dict['vx']], all_tracks[track_id_index2, time_stamp_list.index(max(time_stamp_list)), column_dict['vy']], all_tracks[track_id_index1, time_stamp_list.index(max(time_stamp_list)), column_dict['heading']]

    speed1 = np.sqrt(vx1 ** 2 + vy1 ** 2)
    speed2 = np.sqrt(vx2 ** 2 + vy2 ** 2)

    future_time = calculate_future_time(timestamp_index, time_stamp_list, dt, pre_future)
    if future_time == 0:
        return [], [], future_time, x1, y1, x2, y2, [],speed1,speed2,0,0

    distance1 = speed1 * future_time
    distance2 = speed2 * future_time

    if len(lanes[0][1]):
        complete_lane1 = get_complete_lane(x1, y1, h1, lanes[0][0], lanes[0][1], vec_map, lane_id)
        trajectory1 = extract_path_from_current_position(x1, y1, complete_lane1, distance1)
        # print( trajectory1,len(trajectory1) )
    else:
        complete_lane1 = []
        trajectory1 = []

    if len(lanes[1][1]):
        complete_lane2 = get_complete_lane(x2, y2, h2, lanes[1][0], lanes[1][1], vec_map, lane_id)
        trajectory2 = extract_path_from_current_position(x2, y2, complete_lane2, distance2)
    else:
        complete_lane2 = []
        trajectory2 = []
    # print(complete_lane2)
    if len(trajectory1) == 1:
        trajectory1 = []
    if len(trajectory2) == 1:
        trajectory2 = []

    return trajectory1, trajectory2, future_time, x1, y1, x2, y2, complete_lane1,speed1,speed2,distance1,distance2


def find_collisionpoint(all_tracks, agent_lane_ids, all_ids, timestamp, time_stamp_list, pair_list, timerange, column_dict, vec_map, dt, pre_future,lane_id):
    timestamp_index  =time_stamp_list.index(timestamp)

    position_index = [column_dict['x'], column_dict['y']]
    v_index =  [column_dict['vx'], column_dict['vy']]

    point_list = []
    dis_list = []
    ts = []
    collision_point_list = []

    n = 0
    for pair in pair_list:
        track_id1, track_id2 = pair[0], pair[1]

        track_id_index1, track_id_index2 = all_ids.index(track_id1), all_ids.index(track_id2)

        last_nonzero_index1 = find_last_nonzero_index(all_tracks, track_id_index1, position_index)
        last_nonzero_index2 = find_last_nonzero_index(all_tracks, track_id_index2, position_index)

        max_lane_id1 = agent_lane_ids[track_id1][last_nonzero_index1]
        max_downstream_lane_ids1 = get_downstream_lane_ids(max_lane_id1, vec_map, 3)
        max_lane_id2 = agent_lane_ids[track_id2][last_nonzero_index2]
        max_downstream_lane_ids2 = get_downstream_lane_ids(max_lane_id2, vec_map, 3)
        lanes = [[max_lane_id1, max_downstream_lane_ids1], [max_lane_id2, max_downstream_lane_ids2]]

        trajectory1, trajectory2, future_time, fx1, fy1, fx2, fy2, complete_lane1,speed1,speed2 ,distance1,distance2= process_vehicle_tracks(all_tracks, track_id_index1, track_id_index2, timestamp_index, time_stamp_list, dt, pre_future, vec_map,
                               column_dict, lanes, lane_id)
        # print('last:')
        processed_tracks = process_tracks(
            all_tracks, track_id_index1, track_id_index2, timestamp_index, timerange, position_index, v_index,
            additional_trajectory1=trajectory1, additional_trajectory2=trajectory2
        )
        # print(processed_tracks)
        if not processed_tracks:
            continue

        line1, line2, v1, v2 = processed_tracks['line1'], processed_tracks['line2'], processed_tracks['velocity1'], processed_tracks['velocity2']
        x1, y1= all_tracks[track_id_index1, timestamp_index, column_dict['x']], all_tracks[track_id_index1, timestamp_index, column_dict['y']]


        # 计算两个轨迹的交点
        collision_point = line1.intersection(line2)
        n += 1
        # print('n:',n)
        if not collision_point.is_empty:
            if isinstance(collision_point, Point):
                collision_point = collision_point
            else:
                _, nearest_point = nearest_points(Point(x1,y1), collision_point)
                collision_point = nearest_point
            # print('collision_point:',collision_point)
            collision_point_x, collision_point_y = collision_point.xy
            collision_point_x = collision_point_x[0]
            collision_point_y = collision_point_y[0]

            dis1 = line1.project(collision_point)
            dis2 = line2.project(collision_point)

            t_diff = abs(dis1 / v1 - dis2 / v2)


            if dis1 > dis2:  # id1是dis小的，前车
                id1, id2 = track_id2, track_id1
                dis1, dis2 = dis2, dis1
                line1, line2 = line2, line1

                point_before_collision_line2 = line2.interpolate(dis2 - 6)

                track2 = all_tracks[track_id_index2, timestamp_index - 4:timestamp_index, position_index]

                track2_transposed = track2.transpose()
                valid_indices2 = np.any(track2_transposed != 0, axis=1)
                filtered_track2 = track2_transposed[valid_indices2]
                #
                if filtered_track2.shape[0] >= 2:
                    hist2 = LineString(filtered_track2)
                    # 获取 hist2 和 line2 的点序列
                    hist2_points = list(hist2.coords)
                    line1_points = list(line1.coords)

                    # 连接 hist2 的点序列与 line2 的点序列
                    combined_points = hist2_points + line1_points

                    # 创建新的 LineString 对象
                    line1 = LineString(combined_points)

            else:
                id1, id2 = track_id1, track_id2


                point_before_collision_line2 = line2.interpolate(dis2 - 6)

                track1 = all_tracks[track_id_index1, timestamp_index - 4:timestamp_index, position_index]
                valid_indices = np.any(track1 != 0, axis=0)
                track1 = track1[:, valid_indices]
                track1_transposed = track1.transpose()
                valid_indices1 = np.any(track1_transposed != 0, axis=1)
                filtered_track1 = track1_transposed[valid_indices1]
                if filtered_track1.shape[0] >= 2:
                    hist1 = LineString(filtered_track1)
                    # 获取 hist2 和 line2 的点序列
                    hist1_points = list(hist1.coords)
                    line1_points = list(line1.coords)

                    # 连接 hist2 的点序列与 line2 的点序列
                    combined_points = hist1_points + line1_points

                    # 创建新的 LineString 对象
                    line1 = LineString(combined_points)

            # 判断是否跟驰
            # 计算左侧和右侧的平行缓冲曲线
            buffer_distance = 1.5
            # 正负的缓冲区代表线的两侧
            left_buffer = line1.parallel_offset(buffer_distance, 'left')
            right_buffer = line1.parallel_offset(buffer_distance, 'right')
            # 判断 line2 是否与左缓冲区相交
            intersects_left = line2.intersects(left_buffer)
            # 判断 line2 是否与右缓冲区相交
            intersects_right = line2.intersects(right_buffer)
            # 获取左右缓冲曲线的坐标序列
            left_coords = list(left_buffer.coords)
            right_coords = list(right_buffer.coords)

            # 将左右缓冲曲线连接成一个闭合的多边形坐标序列
            combined_coords = left_coords + right_coords[::-1]  # 将右侧缓冲曲线的坐标序列倒序添加


            if len(combined_coords) < 4:

                print(combined_coords)
                print("A linearring requires at least 4 coordinates.")

            else:
                # 创建多边形对象
                combined_polygon = Polygon(combined_coords)
                if not (intersects_left or intersects_right) or combined_polygon.contains(point_before_collision_line2):
                    t_diff = np.nan
                    # print('跟驰')
                point_list.append((collision_point_x, collision_point_y))
                dis_list.append((dis1, dis2, t_diff))
                ts.append([track_id1, track_id2, timestamp])
                collision_point_list.append(collision_point)
            # if (intersects_left or intersects_right):
            # plotfig(vec_map, line1, line2, left_buffer,right_buffer, collision_point_x, collision_point_y, track_id1, track_id2, timestamp, point_before_collision_line2)


        else:
            continue

    return point_list, dis_list, ts, collision_point_list


def car_intersection_point_each_timestamp(all_tracks, agent_lane_ids, all_ids, time_stamp_list, pre_future, lane_id, considertime, dt, column_dict, vec_map):
    time_dict = dict()
    time_dict_output = dict()
    timerange = int(considertime / dt)
    # print(considertime, dt, timerange)

    # for timestamp in time_stamp_list:
    for i, timestamp in enumerate(time_stamp_list):
        # all agents at current timestep

        current_ids = [all_ids[index] for index, flag in enumerate(all_tracks[:, i, column_dict['vx']]) if flag != 0]

        pair_list = list(combinations(current_ids, 2))

        # 使用向量化操作计算collision_point
        point_list, dis_list, ts, collision_point_list = find_collisionpoint(
            all_tracks, agent_lane_ids, all_ids, timestamp, time_stamp_list, pair_list, timerange, column_dict, vec_map, dt, pre_future, lane_id
        )

        pair_dis_dic = {(ts_i[0],ts_i[1]): dis for ts_i, dis in zip(ts, dis_list) if dis[2]}
        pair_point_dic = {(ts_i[0],ts_i[1]): point for ts_i, point in zip(ts, point_list) if point[0]}

        pair_dis_dic_output = {'(' + str(ts_i[0]) + ',' + str(ts_i[1]) + ')': dis for ts_i, dis in
                               zip(ts, dis_list) if dis[0]}
        pair_point_dic_output = {'(' + str(ts_i[0]) + ',' + str(ts_i[1]) + ')': dis for ts_i, dis in
                               zip(ts, point_list) if dis[0]}

        time_dict[timestamp] = {
            'id_list': current_ids,
            'pair_list': pair_dis_dic.keys(),
            'pair_dis_dic': pair_dis_dic,
            'pair_point_dic': pair_point_dic
        }

        time_dict_output[timestamp] = {'pair_dis_dic': pair_dis_dic_output, 'pair_point_dic':pair_point_dic_output}
    return time_dict, time_dict_output


class MultiProcess():

    def find_related_groups(self, valid_keys):
        # 创建字典表示元组之间的关联关系
        tuple_dict = {}

        for tup in valid_keys:
            for element in tup:
                if element not in tuple_dict:
                    tuple_dict[element] = set(tup)
                else:
                    tuple_dict[element].update(tup)

        # 构建连接组
        groups = []
        for tup in valid_keys:
            connected = False
            for group in groups:
                if any(element in group for element in tup):
                    group.update(tup)
                    connected = True
                    break
            if not connected:
                groups.append(set(tup))

        # 将连接组转换为列表
        result = [tuple(group) for group in groups]

        return result

    def extract_interactions(self, time_dic):
        result_dict = {}
        result_dict_output = {}

        for time_step, pair_dis_dic in time_dic.items():
            result_dict[time_step] = {}
            result_dict_output[time_step] = {}

            interacting_cars = set()
            interaction_info = {}
            interaction_info_output = {}
            pair_dis_dic = pair_dis_dic['pair_dis_dic']
            # for pair, distances in pair_dis_dic.items():

                # if not np.isnan(np.array(distances[2])):
                #     print(pair)
            # 获取所有值非nan的key
            valid_keys = [pair for pair, distances in pair_dis_dic.items() if not np.isnan(np.array(distances[2]))]


            related_tuples = self.find_related_groups(valid_keys)

            # print(all_related_tuples)
            unique_tuples = related_tuples

            for pair in unique_tuples:
                if len(pair) > 2:
                    interaction_info[pair] = {}
                    interaction_info_output[pair] = {}
                    for key in valid_keys:
                        for i in key:
                            if i in pair:
                                interaction_info[pair][key] = pair_dis_dic[key]
                                interaction_info_output[pair][str(key)] = pair_dis_dic[key]

                    interacting_cars.update(pair)

                    pair_keys = interaction_info[pair].keys()
                    merged_tuple = tuple(sorted(set(element for tup in pair_keys for element in tup)))
                    # print(merged_tuple)

                    result_dict[time_step][merged_tuple] = {}
                    for sub_pair, sub_distances in interaction_info[pair].items():
                        result_dict[time_step][merged_tuple][sub_pair] = sub_distances

                    result_dict_output[time_step][str(merged_tuple)] = interaction_info_output[pair]

        return result_dict, result_dict_output


class AccelerationCalculate(MultiProcess):
    # def __init__(self):
        # self.

    def two_constraint_function1(self, a, d1, d2, v1, v2):
        dic1 = {'1': {'dis': d1, 'v': v1, 'a': a[0], 't': a[2]},
                '2': {'dis': d2, 'v': v2, 'a': a[1], 't': a[3]}}

        min_key = min(dic1, key=lambda k: dic1[k]['dis'])
        max_key = max(dic1, key=lambda k: dic1[k]['dis'])

        delta_TTCP = 1
        drive_dis_later = dic1[max_key]['v'] * dic1[min_key]['t'] + 1 / 2 * dic1[max_key]['a'] * dic1[min_key][
            't'] ** 2
        v_later = dic1[max_key]['v'] + dic1[max_key]['a'] * dic1[min_key]['t']

        if v_later / dic1[max_key]['a'] >= delta_TTCP:
            dis_to_drive = v_later * delta_TTCP + 1 / 2 * dic1[max_key]['a'] * delta_TTCP ** 2
            return dic1[max_key]['dis'] - (drive_dis_later + dis_to_drive)
        else:
            return dic1[max_key]['dis'] - v_later ** 2 / 2 / dic1[max_key]['a']

    def two_constraint_function2(self, a, d1, d2, v1, v2):
        dic1 = {'1': {'dis': d1, 'v': v1, 'a': a[0], 't': a[2]},
                '2': {'dis': d2, 'v': v2, 'a': a[1], 't': a[3]}}
        min_key = min(dic1, key=lambda k: dic1[k]['dis'])
        dis1 = dic1[min_key]['v'] * dic1[min_key]['t'] + dic1[min_key]['a'] * dic1[min_key]['t'] ** 2 / 2
        return dis1 - d1

    def CalculateAcceleration(self, dis1, dis2, v1, v2, length1, length2):

        dis_initial = [dis1, dis2]
        v_initial = [v1, v2]
        length_list = [length1, length2]

        # max_min
        max_index = dis_initial.index(max(dis_initial))
        min_index = dis_initial.index(min(dis_initial))

        v1, v2 = v_initial[min_index], v_initial[max_index]
        length1, length2 = length_list[min_index], length_list[max_index]
        dis1, dis2 = max(0, (dis_initial[min_index] + length1 / 2)), (dis_initial[max_index] - length2 / 2)
        # print(dis1, dis2 )

        if abs(v1) > 0 and abs(v2) > 0:
            # 确保速度不为0
            t1 = dis1 / v1
            t2 = dis2 / v2

            # 定义目标函数
            def objective_function(a):
                # return abs(a[0]* np.e **(-dis1)) + abs(a[1]* np.e **(-dis2))
                return abs(a[0]) + abs(a[1])

            # 定义约束条件
            def constraint_function1(a):
                # dic1 = {'1': {'dis': dis1, 'v': v1, 'len': length1},
                #         '2': {'dis': dis2, 'v': v2, 'len': length2}}
                # dic1 = {'1': {'dis': dis_initial[0], 'v': v1, 'len': length1, 'a': a[0], 't': a[2]},
                #         '2': {'dis': dis_initial[1], 'v': v2, 'len': length2, 'a': a[1], 't': a[3]}}
                #
                # min_key = min(dic1, key=lambda k: dic1[k]['dis'])
                # max_key = max(dic1, key=lambda k: dic1[k]['dis'])
                delta_TTCP = abs(a[2] - a[3])
                # return delta_TTCP - 1.5
                safe_t = min(1.5, length1 / v2)
                return delta_TTCP - safe_t  # 保证 delta_TTCP 大于 safe_time

            def safe(a):
                delta_TTCP = abs(a[2] - a[3])
                # return delta_TTCP - 1.5
                safe_t = min(1, length1 / v2)

                return safe_t

            def constraint_function2(a):
                # dic1 = {'1': {'dis': dis_initial[0], 'v': v1, 'len': length1, 'a': a[0], 't': a[2]},
                #         '2': {'dis': dis_initial[1], 'v': v2, 'len': length2, 'a': a[1], 't': a[3]}}
                #
                # min_key = min(dic1, key=lambda k: dic1[k]['dis'])
                # max_key = max(dic1, key=lambda k: dic1[k]['dis'])
                # d_max = dic1[max_key]['v'] * dic1[max_key]['a'] + dic1[max_key]['a'] * dic1[max_key]['t'] ** 2

                d_max = v2 * a[3] + a[1] * a[3] ** 2 / 2
                # if dis_initial[0] -2.640000000000043 < 0.0001:
                #     print(dis2, d_max, dis_initial)
                # d1 = v1 * a[2] + a[0] * a[2] ** 2 / 2
                return 0.01 - abs(dis2 - d_max)

            def constraint_function3(a):
                # dic1 = {'1': {'dis': dis_initial[0], 'v': v1, 'len': length1, 'a': a[0], 't': a[2]},
                #         '2': {'dis': dis_initial[1], 'v': v2, 'len': length2, 'a': a[1], 't': a[3]}}
                #
                # min_key = min(dic1, key=lambda k: dic1[k]['dis'])
                # # max_key = max(dic1, key=lambda k: dic1[k]['dis'])
                # d_min = dic1[min_key]['v'] * dic1[min_key]['a'] + dic1[min_key]['a'] * dic1[min_key]['t'] ** 2
                d_min = v1 * a[2] + a[0] * a[2] ** 2 / 2
                # d2 = v2 * a[3] + a[1] * a[3] ** 2 / 2
                return 0.01 - abs(dis1 - d_min)

            def constraint_function4(a):
                # dic1 = {'1': {'dis': dis_initial[0], 'v': v1, 'len': length1, 'a': a[0], 't': a[2]},
                #         '2': {'dis': dis_initial[1], 'v': v2, 'len': length2, 'a': a[1], 't': a[3]}}
                #
                # min_key = min(dic1, key=lambda k: dic1[k]['dis'])
                # max_key = max(dic1, key=lambda k: dic1[k]['dis'])
                # d_max = dic1[max_key]['v'] * dic1[max_key]['a'] + dic1[max_key]['a'] * dic1[max_key]['t'] ** 2

                d1 = v1 * a[2] + a[0] * a[2] ** 2 / 2
                return d1

            def constraint_function5(a):
                # dic1 = {'1': {'dis': dis_initial[0], 'v': v1, 'len': length1, 'a': a[0], 't': a[2]},
                #         '2': {'dis': dis_initial[1], 'v': v2, 'len': length2, 'a': a[1], 't': a[3]}}
                #
                # min_key = min(dic1, key=lambda k: dic1[k]['dis'])
                # max_key = max(dic1, key=lambda k: dic1[k]['dis'])
                # d_min = dic1[min_key]['v'] * dic1[min_key]['a'] + dic1[min_key]['a'] * dic1[min_key]['t'] ** 2
                d2 = v2 * a[3] + a[1] * a[3] ** 2 / 2
                return d2

            def constraint_function6(a):
                v1_t = v1 + a[0] * a[2]
                return v1_t

            def constraint_function7(a):
                v2_t = v2 + a[1] * a[3]
                return v2_t

            def constraint_function8(a):
                v1_t = v1 + a[0] * a[2]
                t1_t = (v1_t - v1) / a[0]
                return (t1_t, a[2])

            def constraint_function9(a):
                v2_t = v2 + a[1] * a[3]
                t2_t = (v2_t - v2) / a[1]
                return (t2_t, a[3])

            def constraint_function10(a):
                return 5 - a[0]

            def constraint_function11(a):
                return 5 - a[1]

            def constraint_function12(a):
                return a[0] + 8

            def constraint_function13(a):
                return a[1] + 8

            # 初始猜测值
            len = max(length1, 2)
            safe_t = max(1.5, len / v2)  # dis1 / v1 + safe_t  dis2 / v2
            initial_guess = [0, 0, dis1 / v1, dis2 / v2]

            # 设置变量的边界约束
            bounds = [(None, None), (None, None), (0, None), (0, None)]

            # 定义其他约束条件
            constraints1 = ({'type': 'ineq', 'fun': constraint_function1})
            constraints2 = ({'type': 'ineq', 'fun': constraint_function2})
            constraints3 = ({'type': 'ineq', 'fun': constraint_function3})
            constraints4 = ({'type': 'ineq', 'fun': constraint_function4})
            constraints5 = ({'type': 'ineq', 'fun': constraint_function5})
            constraints6 = ({'type': 'ineq', 'fun': constraint_function6})
            constraints7 = ({'type': 'ineq', 'fun': constraint_function7})
            # constraints8 = ({'type': 'ineq', 'fun': constraint_function8})
            # constraints9 = ({'type': 'ineq', 'fun': constraint_function9})
            constraints10 = ({'type': 'ineq', 'fun': constraint_function10})
            constraints11 = ({'type': 'ineq', 'fun': constraint_function11})
            constraints12 = ({'type': 'ineq', 'fun': constraint_function12})
            constraints13 = ({'type': 'ineq', 'fun': constraint_function13})

            # 调用 minimize 函数求解
            result = minimize(objective_function, initial_guess,
                              constraints=[constraints1, constraints2, constraints3, constraints4, constraints5,
                                           constraints6, constraints7, constraints10, constraints11, constraints12,
                                           constraints13],
                              bounds=bounds)

            MinASum = result.fun
            solution = result.x
            success = result.success
            last_dis1 = constraint_function4(solution)
            last_dis2 = constraint_function5(solution)
            # print(result.x)
            if not result.success:
                # print('************')
                initial_guess = solution
                options = {'maxiter': 2000}
                tolerance = 1e-6
                # 调用 minimize 函数求解
                result = minimize(objective_function, initial_guess,
                                  constraints=[constraints1, constraints2, constraints3, constraints4, constraints5,
                                               constraints6, constraints7, constraints10, constraints11, constraints12,
                                               constraints13],
                                  bounds=bounds, options=options, tol=tolerance)

                MinASum = result.fun

                solution = result.x
                success = result.success
                last_dis1 = constraint_function4(solution)
                last_dis2 = constraint_function5(solution)
                # print(result.x)
                if not result.success:
                    initial_guess = solution
                    options = {'maxiter': 3000}
                    tolerance = 1e-6
                    # 调用 minimize 函数求解
                    result = minimize(objective_function, initial_guess,
                                      constraints=[constraints1, constraints2, constraints3, constraints4, constraints5,
                                                   constraints6, constraints7, constraints10, constraints11,
                                                   constraints12, constraints13],
                                      bounds=bounds, options=options, tol=tolerance)

                    MinASum = result.fun

                    solution = result.x
                    success = result.success

                    last_dis1 = constraint_function4(solution)
                    last_dis2 = constraint_function5(solution)
                    # print(result.x)
                    # if not result.success:
                    #     print('###################################')
                    #     print(MinASum)
                    #     print(solution)
                    #     print(result.message)
                    #     return 0, 0, dis1, dis2, [0, 0, 0, 0], (t1, t2)
            #     print(result.message)

            if not result.success:
                #     if constraint_function1(solution) >= 0 and constraint_function2(solution) >= 0 and constraint_function3(
                #             solution) >= 0 and constraint_function4(
                #             solution) >= 0 and constraint_function5(solution) >= 0 and constraint_function6(solution) >= 0 and constraint_function7(solution) >= 0:
                #         print(888,'     ',MinASum, success, last_dis1, last_dis2, solution, (t1, t2))
                #         return MinASum, success, last_dis1, last_dis2, solution, (t1, t2)
                # if abs(solution[2] - solution[3]) > 1000:
                #
                #
                #     # d_l = [dis1, dis2]
                #     # v_l = [v1, v2]
                #     # max_index = d_l.index(max(d_l))  # 大值
                #     # min_index = d_l.index(min(d_l))
                #
                #     solution[1] = ((v2) ** 2 -(v1) ** 2) / 2 / (dis2)  # 改a
                #     solution[3] = abs(v2 - v1) / solution[1]  # 改t
                #     # MinASum = abs(solution[0] * np.e ** (-dis1)) + abs(solution[1] * np.e ** (-dis1))
                #     MinASum = abs(solution[0]) + abs(solution[1])
                #     print('###################################')
                #     print(MinASum)
                #
                #     success = 'C'
                # else:
                print('Fail')
                print(MinASum, dis_initial, v_initial, length_list, solution)
                print('T_safe:', safe(solution))
                print('T_delta', constraint_function1(solution))
                print('dis1_delta:', constraint_function2(solution))
                print('dis2_delta:', constraint_function3(solution))
                print('dis1:', constraint_function4(solution))
                print('dis2:', constraint_function5(solution))
                print('v1:', constraint_function6(solution))
                print('v2:', constraint_function7(solution))
                print('t1:', constraint_function8(solution))
                print('t2:', constraint_function9(solution))
                return 10000000, 0, last_dis1, last_dis2, [0, 0, 0, 0], (t1, t2)
            # MinASum = abs(solution[0]/(dis1 + 1)) + abs(solution[1]/(dis2 + 1))

            # if MinASum > 0.01:
            #     print( abs(solution[0]) + abs(solution[1]), MinASum)
            # if solution[0] > 5 or solution[0] < -8 or solution[1] >5 or solution[1] < -8:
            if MinASum > 20:
                # s1 = [0.4, 0, 0.1, 0]
                print(MinASum, dis_initial, v_initial, length_list, solution)
                print('T_safe:', safe(solution))
                print('T_delta', constraint_function1(solution))
                print('dis1_delta:', constraint_function2(solution))
                print('dis2_delta:', constraint_function3(solution))
                print('dis1:', constraint_function4(solution))
                print('dis2:', constraint_function5(solution))
                print('v1:', constraint_function6(solution))
                print('v2:', constraint_function7(solution))
                print('t1:', constraint_function8(solution))
                print('t2:', constraint_function9(solution))
                # print()
                # print('T_safe:', safe(s1))
                # print('T_delta', constraint_function1(s1))
                # print('dis1_delta:', constraint_function2(s1))
                # print('dis2_delta:', constraint_function3(s1))
                # print('dis1:', constraint_function4(s1))
                # print('dis2:', constraint_function5(s1))
                # print('v1:', constraint_function6(s1))
                # print('v2:', constraint_function7(s1))
                # print('t1:', constraint_function8(s1))
                # print('t2:', constraint_function9(s1))
            if max_index == 0:
                solution = [solution[1], solution[0], solution[3], solution[2]]
                last_dis1, last_dis2 = last_dis2, last_dis1
                t1, t2 = (t2, t1)
            # print(MinASum, success, 'dis:   ',dis_initial,last_dis1, last_dis2, solution, (t1, t2))
            if solution[0] > 5 or solution[1] > 5 or solution[0] < -8 or solution[1] < -8:
                print(MinASum, solution)
            return MinASum, success, last_dis1, last_dis2, solution, (t1, t2)

        else:
            # last = (dis1, dis2).index(max((dis1, dis2)))
            # last_v = (dis1, dis2)[last]
            # if last_v != 0 and (dis1, dis2)[1-last] <= 0.1:
            #     d = max((dis1, dis2))
            #     MinASum = (last_v ** 2 / 2/ (d - length1)) #/ min([dis1,dis2])
            #     # if MinASum

            last = (dis1, dis2).index(max((dis1, dis2)))
            last_v = (dis1, dis2)[last]
            if v1 == 0 and dis1 <= 0.1:
                d = dis2
                former_len = (length1, length2)[1 - last]
                MinASum = (v2 ** 2 / 2 / (dis2 - length1))  # / min([dis1,dis2])
                # print((dis1, dis2), (v1, v2), MinASum)
                # if MinASum
            else:
                MinASum = 0
            return MinASum, True, dis1, dis2, (0, 0, 0, 0), (0, 0)


    def TwoCalculateAcceleration(self, d1, d2, vx1, vy1, vx2, vy2):


        v1 = math.sqrt(vx1 ** 2 + vy1 ** 2)
        v2 = math.sqrt(vx2 ** 2 + vy2 ** 2)
        try:
            # 确保速度不为0
            t1 = d1 / v1
            t2 = d2 / v2
            # 定义目标函数
            def objective_function(a):
                return abs(a[0]) + abs(a[1])

            # 定义约束条件
            def constraint_function1(a):
                dic1 = {'1': {'dis': d1, 'v': v1},
                        '2': {'dis': d2, 'v': v2}}
                min_key = min(dic1, key=lambda k: dic1[k]['dis'])
                max_key = max(dic1, key=lambda k: dic1[k]['dis'])
                delta_TTCP = abs(a[2] - a[3])
                return delta_TTCP - 1.5
                # return delta_TTCP - dic1[min_key]['len'] / dic1[min_key]['v'] - dic1[max_key]['len'] / dic1[max_key]['v'] / 2  # 保证 delta_TTCP 大于 safe_time

            def constraint_function2(a):
                dis1 = v1 * a[2] + a[0] * a[2] ** 2 / 2
                return 0.1 - abs(dis1 - d1)

            def constraint_function3(a):
                dis2 = v2 * a[3] + a[1] * a[3] ** 2 / 2
                return 0.1 - abs(d2 - dis2)

            def constraint_function4(a):
                dis1 = v1 * a[2] + a[0] * a[2] ** 2 / 2
                return dis1

            def constraint_function5(a):
                dis2 = v2 * a[3] + a[1] * a[3] ** 2 / 2
                return dis2

            # 初始猜测值
            initial_guess = [0, 0, d1 / v1, d2 / v2]

            # 设置变量的边界约束
            bounds = [(None, None), (None, None), (0, None), (0, None)]

            # 定义其他约束条件
            constraints1 = ({'type': 'ineq', 'fun': constraint_function1})
            constraints2 = ({'type': 'ineq', 'fun': constraint_function2})
            constraints3 = ({'type': 'ineq', 'fun': constraint_function3})
            constraints4 = ({'type': 'ineq', 'fun': constraint_function4})
            constraints5 = ({'type': 'ineq', 'fun': constraint_function5})

            # 调用 minimize 函数求解
            result = minimize(objective_function, initial_guess,
                              constraints=[constraints1, constraints2, constraints3, constraints4, constraints5],
                              bounds=bounds)

            MinASum = result.fun

            dis1 = v1 * result.x[2] + result.x[0] * result.x[2] ** 2 / 2
            dis2 = v2 * result.x[3] + result.x[1] * result.x[3] ** 2 / 2

            solution = result.x
            success = result.success
            # print(MinASum,solution,success)

            if not result.success:
                if constraint_function1(solution) >= 0 and constraint_function2(solution) >= 0 and constraint_function4(
                        solution) >= 0:
                    return MinASum, success, dis1, dis2, solution, (t1, t2)
                initial_guess = solution
                options = {'maxiter': 2000}
                tolerance = 1e-4
                # 调用 minimize 函数求解
                result = minimize(objective_function, initial_guess,
                                  constraints=[constraints1, constraints2, constraints4],
                                  bounds=bounds, options=options, tol=tolerance)

                MinASum = result.fun

                dis1 = v1 * result.x[2] + result.x[0] * result.x[2] ** 2 / 2
                dis2 = v2 * result.x[3] + result.x[1] * result.x[3] ** 2 / 2

                solution = result.x
                success = result.success
                if not result.success:
                    initial_guess = solution
                    options = {'maxiter': 3000}
                    tolerance = 1e-3
                    # 调用 minimize 函数求解
                    result = minimize(objective_function, initial_guess,
                                      constraints=[constraints1, constraints2, constraints4],
                                      bounds=bounds, options=options, tol=tolerance)

                    MinASum = result.fun

                    dis1 = v1 * result.x[2] + result.x[0] * result.x[2] ** 2 / 2
                    dis2 = v2 * result.x[3] + result.x[1] * result.x[3] ** 2 / 2

                    solution = result.x
                    success = result.success
                    if not result.success:
                        print('###################################')
                        print(MinASum)
                        print(solution)
                        print(result.message)
                        return 0, 0, dis1, dis2, [0, 0, 0, 0], (t1, t2)
            return MinASum, success, dis1, dis2, solution, (t1, t2)
        except:
            MinASum = 0
            return MinASum, True, d1, d2, (0, 0, 0, 0), (0, 0)

    # 定义约束条件
    def constraint_function1(self, a, d, v, ai, ti):
        delta_TTCP = 1.5
        # delta_TTCP = ((length1 + length2) /2 + length1) / v1
        t1 = a[ti[0]]
        a2 = a[ai[1]]
        drive_dis_later = v[1] * t1 + 1 / 2 * a2 * t1 ** 2
        v_later = v[1] + a2 * t1

        if v_later / a2 >= delta_TTCP:
            dis_to_drive = v_later * delta_TTCP + 1 / 2 * a2 * delta_TTCP ** 2
            return d[1] - (drive_dis_later + dis_to_drive)
        else:
            return d[1] - v_later ** 2 / 2 / a2

    def constraint_function2(self, a, d, v, ai, ti):
        dis1 = v[0] * a[ti[0]] + a[ai[0]] * a[ti[0]] ** 2 / 2
        return dis1 - d[0]
        # return 0.1 - abs(dis1 - d[0])

    # def constraint_function3(self, a, d2, v2, ai_2, ti_2):
    #     dis2 = v2 * a[ti_2] + a[ai_2] * a[ti_2] ** 2 / 2
    #     return 0.1 - abs(d2 - dis2)

    def constraint_function4(self, a, d, v, ai, ti):
        dis1 = v[0] * a[ti[0]] + a[ai[0]] * a[ti[0]] ** 2 / 2
        return dis1

    # def constraint_function5(self, a, v2, ai_2, ti_2):
    #     dis2 = v2 * a[ti_2] + a[ai_2] * a[ti_2] ** 2 / 2
    #     return dis2

    def MultiCalculateAcceleration(self, pair_info, pair_multi,timestamp_now):
        # pair_info键
        pair_info_keys = list(pair_info.keys())

        # 有交互车辆数
        num = len(pair_multi)

        def objective_function(a):
            accelerations = [abs(a[i]) for i in range(num)]
            return sum(accelerations)

        # 初始值
        initial_guess = [0] * (num)  # 目前只含加速度，加速度位置与pair_multi中id位置一样

        # 设置变量的边界约束
        bounds = [(None, None)] * (num)

        # 初始化总约束列表
        total_constraints = []
        dis_list = []
        v_list = []
        for pair, info in pair_info.items():
            # 获取加速度对应索引
            ai_1 = pair_multi.index(pair[0])
            ai_2 = pair_multi.index(pair[1])
            # 获取时间对应索引
            ti_1 = pair_info_keys.index(pair) * 2 + num
            ti_2 = ti_1 + 1

            d1 = info['dis'][0]
            d2 = info['dis'][1]
            dis_list.append((d1, d2))
            motion1 = info['motion1']
            motion2 = info['motion2']
            v1, v2 = motion1[-1], motion2[-1]
            v_list.append((v1, v2))

            # d1_前车dis小
            if d1 >= d2:
                d = [d2, d1]
                v = [v2, v1]
                ai = [ai_2, ai_1]
                ti = [ti_2, ti_1]
            else:
                d = [d1, d2]
                v = [v1, v2]
                ai = [ai_1, ai_2]
                ti = [ti_1, ti_2]


            if abs(d1 / v1 - d2 / v2) < 1.5:
                initial_guess[ai[0]] = +v1 ** 2 / 2 / d1 / 2
                initial_guess[ai[1]] = -v2 ** 2 / 2 / d2 / 2

            if v1 == 0 or v2 == 0:

                # 求解结果加入时间
                initial_guess += [999, 999]
                bounds += [(0, None), (0, None)]
                # 定义当前约束条件
                constraints = [
                    {'type': 'ineq', 'fun': self.constraint_function1, 'args': (d, v, ai, ti)},
                    {'type': 'ineq', 'fun': self.constraint_function2, 'args': (d, v, ai, ti)},
                    # {'type': 'ineq', 'fun': constraint_function3, 'args': (d2, v2, ai_2, ti_2)},
                    {'type': 'ineq', 'fun': self.constraint_function4, 'args': (d, v, ai, ti)}  # ,
                    # {'type': 'ineq', 'funself.': constraint_function5, 'args': (v2, ai_2, ti_2)}
                ]

            else:
                # 求解结果加入时间
                initial_guess += [d1 / v1, d2 / v2]
                bounds += [(0, None), (0, None)]

                # 定义当前约束条件
                constraints = [
                    {'type': 'ineq', 'fun': self.constraint_function1, 'args': (d, v, ai, ti)},
                    {'type': 'ineq', 'fun': self.constraint_function2, 'args': (d, v, ai, ti)},
                    # {'type': 'ineq', 'fun': constraint_function3, 'args': (d2, v2, ai_2, ti_2)},
                    {'type': 'ineq', 'fun': self.constraint_function4, 'args': (d, v, ai, ti)}  # ,
                    # {'type': 'ineq', 'funself.': constraint_function5, 'args': (v2, ai_2, ti_2)}
                ]

            # 将当前约束添加到总约束列表
            total_constraints.extend(constraints)

        time_to_intersection = [(dis_list[i][0] / v_list[i][0], dis_list[i][1] / v_list[i][1]) for i in
                                range(len(dis_list))]
        diff_time_to_intersection = [abs(i[0] - i[1]) for i in time_to_intersection]
        if min(diff_time_to_intersection) > 1.5:
            return 0, True, [0] * len(pair_multi)


        # 调用 minimize 函数求解
        result = minimize(objective_function, initial_guess, constraints=total_constraints, bounds=bounds,)

        MinASum = result.fun
        solution = result.x
        success = result.success
        if not success:
            options = {'maxiter': 1000}
            tolerance = 1e-3
            initial_guess = solution
            # 调用 minimize 函数求解
            result = minimize(objective_function, initial_guess, constraints=total_constraints, bounds=bounds,
                              options=options, tol=tolerance)

            MinASum = result.fun
            solution = result.x
            success = result.success

            if not success:
                options = {'maxiter': 2000}
                initial_guess = solution
                # 调用 minimize 函数求解
                result = minimize(objective_function, initial_guess, constraints=total_constraints, bounds=bounds,
                                  options=options, tol=tolerance)

                MinASum = result.fun
                solution = result.x
                success = result.success

                if not success:
                    print('************')
                    print(result.message)
                    return 0, True, [0] * len(pair_multi)


        return MinASum, success, solution


    def dif_TTCP(self, d1, d2, vx1, vy1, vx2, vy2):
        v1 = math.sqrt(vx1 ** 2 + vy1 ** 2)
        v2 = math.sqrt(vx2 ** 2 + vy2 ** 2)
        if v1 > 0.001 and v2 > 0.001:
            TTCP_1 = d1 / v1
            TTCP_2 = d2 / v2
            delta_TTCP = abs(TTCP_1 - TTCP_2)
            return delta_TTCP, TTCP_1, TTCP_2
        else:
            delta_TTCP = 100
            return delta_TTCP, 0, 0


    def two_get_cceleration(self, time_dict_scenario, all_tracks, all_ids, column_dict, cal_TTCP, all_timesteps):
        timestamp_a = {}
        timestamp_TTCP = {}
        for timestamp_now in all_timesteps:
            if timestamp_now not in time_dict_scenario:  # 如果时间戳不在 time_dic 中，处理缺失数据的情况
                continue

            current_time_data = time_dict_scenario[timestamp_now]
            current_a_min_dict = {}
            current_delta_TTCP_dict = {}

            for pair, dis in current_time_data['pair_dis_dic'].items():
                if np.isnan(dis[2]):
                    continue
                id_1, id_2 = pair
                dis1, dis2 = (dis[0], dis[1])

                # Track Motion
                current_motion1 = all_tracks[all_ids.index(id_1)][timestamp_now]
                current_motion2 = all_tracks[all_ids.index(id_2)][timestamp_now]
                x1, y1, vx1, vy1 = current_motion1[column_dict['x']], current_motion1[
                    column_dict['y']], current_motion1[column_dict['vx']], current_motion1[
                    column_dict['vy']]#, current_motion1[column_dict['length']]
                x2, y2, vx2, vy2 = current_motion2[column_dict['x']], current_motion2[
                    column_dict['y']], current_motion2[column_dict['vx']], current_motion2[
                    column_dict['vy']]#, current_motion2[column_dict['length']]

                v1 = math.sqrt(vx1**2 + vy1**2)
                v2 = math.sqrt(vx2 ** 2 + vy2 ** 2)
                # Calculate Acceleration
                a_min, success, distance1, distance2, solution, (t1, t2) = self.TwoCalculateAcceleration(dis1, dis2, vx1, vy1,
                                                                                                 vx2, vy2)

                # a_min, success, distance1, distance2, solution, (t1, t2) = self.CalculateAcceleration(self, dis1, dis2, v1, v2, length1, length2)
                current_a_min_dict[pair] = (a_min, min(t1, t2))  # a_min一个数

                if cal_TTCP:
                    # Calculate TTCP
                    delta_TTCP = self.dif_TTCP(dis1, dis2, vx1, vy1, vx2, vy2)
                    current_delta_TTCP_dict[pair] = delta_TTCP  # 一个元组

            timestamp_a[timestamp_now] = current_a_min_dict
            timestamp_TTCP[timestamp_now] = current_delta_TTCP_dict

        return timestamp_a, timestamp_TTCP

    def two_only_get_TTCP(self, time_dict_scenario, all_tracks, all_ids, column_dict, cal_TTCP):
        timestamp_a = {}
        timestamp_TTCP = {}
        for timestamp_now in range(0, 200, 1):
            if timestamp_now not in time_dict_scenario:  # 如果时间戳不在 time_dic 中，处理缺失数据的情况
                continue
            # print(time_dict_scenario)
            # print(time_dict_scenario[timestamp_now])
            current_time_data = time_dict_scenario[timestamp_now]['pair_dis_dic']
            # print(current_time_data)
            current_a_min_dict = {}
            current_delta_TTCP_dict = {}

            for pair, dis in current_time_data.items():
                if np.isnan(dis[2]):
                    continue
                id_1, id_2 = pair
                dis1, dis2 = (dis[0], dis[1])
                try:
                    # Track Motion
                    # print(all_ids)
                    # print(id_1)
                    current_motion1 = all_tracks[all_ids.index(id_1)][timestamp_now]
                    current_motion2 = all_tracks[all_ids.index(id_2)][timestamp_now]
                    x1, y1, vx1, vy1 = current_motion1[column_dict['x']], current_motion1[
                        column_dict['y']], current_motion1[column_dict['vx']], current_motion1[
                        column_dict['vy']]
                    x2, y2, vx2, vy2 = current_motion2[column_dict['x']], current_motion2[
                        column_dict['y']], current_motion2[column_dict['vx']], current_motion2[
                        column_dict['vy']]

                    # Calculate Acceleration
                    # a_min, success, distance1, distance2, solution, (t1, t2) = self.TwoCalculateAcceleration(dis1, dis2, vx1, vy1,
                    #                                                                                  vx2, vy2)
                    a_min, success, distance1, distance2, solution, (t1, t2) = 0,True,0,0,0,(0,0)
                    current_a_min_dict[pair] = (a_min, min(t1, t2))  # a_min一个数

                    if cal_TTCP:
                        # Calculate TTCP
                        TTCP_1, TTCP_2, delta_TTCP = self.dif_TTCP(dis1, dis2, vx1, vy1, vx2, vy2)  # TTCP_1, TTCP_2, delta_TTCP
                        current_delta_TTCP_dict[pair] = (delta_TTCP, (TTCP_1, TTCP_2))  # 一个元组
                except:
                    print(f'{pair} not in {all_ids}')
                    continue

            timestamp_a[timestamp_now] = current_a_min_dict
            timestamp_TTCP[timestamp_now] = current_delta_TTCP_dict

        return timestamp_a, timestamp_TTCP


    def multi_get_acceleration(self, time_dict_scenario, all_tracks, all_ids, column_dict, timestamps):
        timestamp_a = {}
        for timestamp_now in timestamps:
            # print(timestamp_now)
            if timestamp_now not in time_dict_scenario:
                # 如果时间戳不在 time_dic_scenario 中，处理缺失数据的情况
                print(f"Warning: Data not available for timestamp {timestamp_now}")
                continue

            current_time_data = time_dict_scenario[timestamp_now]
            current_a_min_dict = {}
            # current_delta_TTCP_dict = {}

            # 循环每对 ID
            for pair_multi, pair_dis in current_time_data.items():  # pair为多车的id

                id_list = list(pair_multi)
                # num = len(pair_multi)

                pair_info = {}
                for pair, dis in pair_dis.items():
                    id_1, id_2 = pair
                    dis1, dis2 = (dis[0], dis[1])

                    # Track Motion
                    current_motion1 = all_tracks[all_ids.index(id_1)][timestamp_now]
                    current_motion2 = all_tracks[all_ids.index(id_2)][timestamp_now]
                    motion1 = (current_motion1[column_dict['x']], current_motion1[
                    column_dict['y']], current_motion1[column_dict['vx']], current_motion1[
                    column_dict['vy']])
                    motion2 = (current_motion2[column_dict['x']], current_motion2[
                    column_dict['y']], current_motion2[column_dict['vx']], current_motion2[
                    column_dict['vy']])
                    motion1 += (math.sqrt(motion1[2] ** 2 + motion1[3] ** 2),)
                    motion2 += (math.sqrt(motion2[2] ** 2 + motion2[3] ** 2),)

                    pair_info[pair] = {'dis': dis, 'motion1': motion1, 'motion2': motion2}

                # 计算 a_min 并存储在字典中
                a_min, success, solution = self.MultiCalculateAcceleration(pair_info, pair_multi,timestamp_now)

                pair_len = len(pair_multi)
                solution_tuple = tuple(solution[:pair_len])
                current_a_min_dict[pair_multi] = (a_min, solution_tuple)

            timestamp_a[timestamp_now] = current_a_min_dict

        return timestamp_a


